Bounds for the smallest $k$-chromatic graphs of given girth

Let $n_g(k)$ denote the smallest order of a $k$-chromatic graph of girth at least $g$. We consider the problem of determining $n_g(k)$ for small values of $k$ and $g$. After giving an overview of what is known about $n_g(k)$, we provide some new lower bounds based on exhaustive searches, and then obtain several new upper bounds using computer algorithms for the construction of witnesses, and for the verification of their correctness. We also present the first examples of reasonably small order for $k = 4$ and $g > 5$. In particular, the new bounds include: $n_4(7) \leq 77$, $26 \leq n_6(4) \leq 66$, $30 \leq n_7(4) \leq 171$.

==> anc/GengPruneC5/makefile <==
#
# Makefile
#

SHELL = /bin/sh
CC32 = gcc -DWORDSIZE=32 -DMAXN=WORDSIZE
CFLAGS = -O3

all : clean prune-C5

prune-C5 :
	${CC32} $(CFLAGS) '-DPLUGIN="prune_C5.c"' geng.c nautyW1.a -o geng-C5

profile :
	${CC32} -pg -g '-DPLUGIN="prune_C5.c"' geng.c nautyW1.a -o geng-C5-profile

clean :
	rm -f geng-C5


==> anc/GengPruneC5/prune_C5.c <==
/* PLUGIN file to use with geng.c

   To use this, compile geng.c using 
        cc -DWORDSIZE=32 -DMAXN=WORDSIZE -O4 '-DPLUGIN="prune_C5.c"' geng.c nautyW1.a -o geng-C5

 * Author of plugin: Jan Goedgebeur

PRUNE feature.

   By defining the C preprocessor variable PRUNE at compile time, geng
   can be made to call
        int PRUNE(graph *g,int n,int maxn) 
   for each intermediate (and final) graph, and reject it if 
   the value returned is nonzero.  The arguments are:

     g      = the graph in nauty format (m=1)
     n      = the number of vertices in g
     maxn   = the number of vertices for output 
              (the value you gave on the command line to geng)

   geng constructs the graph starting with vertex 0, then adding
   vertices 1,2,3,... in that order.  Each graph in the sequence is
   an induced subgraph of all later graphs in the sequence.

   A call is made for all orders from 1 to maxn.  In testing for
   a uniform property (such as a forbidden subgraph or forbidden
   induced subgraph) it might save time to notice that a call to
   PRUNE for n implies that the call for n-1 already passed. 

   For very fast tests, it might be worthwhile using PREPRUNE as
   well.  It has the same meaning but is applied earlier and more
   often.

SUMMARY

   If the C preprocessor variable SUMMARY is defined at compile time, the
   procedure SUMMARY(bigint nout, double cpu) is called just before
   the program exits.  The purpose is to allow reporting of statistics
   collected by PRUNE or OUTPROC.  The values nout and cpu are the output
   count and cpu time reported on the >Z line.
   Output should be written to stderr.

 */

/******************************Configuration***********************************/

//If uncommented the generated graphs will also be C6-free
//#define C6FREE

#define PLUGIN_INIT plugin_init();

#define PRUNE can_prune

#define PREPRUNE can_preprune

#define SUMMARY summary


/****************************Global variables**********************************/

static graph *g_global;


//Actually MAXN-1 is enough for the number of neighbours
typedef unsigned char GRAPH_ARRAY[MAXN][MAXN];
typedef unsigned char ADJACENCY[MAXN];

//Slightly faster when storing this in a global variable instead of passing as a param
GRAPH_ARRAY graph_array;
ADJACENCY adj;

graph gc[MAXN*MAXM];

static int current_path[MAXN];
static int current_pathsize = 0;
static setword current_path_bitvector = 0;

static int contains_forbidden_cycle = 0;


/* Some marks */
#include <limits.h> //Necessary for marks
unsigned int marks[MAXN];

#define MAXVAL INT_MAX - 1
static int markvalue = MAXVAL;
#define RESETMARKS {int mki; if ((markvalue += 1) > MAXVAL) \
      { markvalue = 1; for (mki=0;mki<MAXN;++mki) marks[mki]=0;}}
#define MARK(v) marks[v] = markvalue
#define UNMARK(v) marks[v] = markvalue - 1
#define ISMARKED(v) (marks[v] == markvalue)


/*****************************Statistics***************************************/

static unsigned long long int counts_graphs_generated[MAXN+1] = {0};


static unsigned long long int times_contains_C5[MAXN+1] = {0};
static unsigned long long int times_doesnt_contain_C5[MAXN+1] = {0};

static unsigned long long int times_contains_C6[MAXN+1] = {0};
static unsigned long long int times_doesnt_contain_C6[MAXN+1] = {0};


/*********************************Methods**************************************/

/**
 * Prints the given nauty graph.
 */
static void
printgraph_nauty_big(graph *g, int current_number_of_vertices) {
    int i;
    fprintf(stderr, "Printing graph nauty:\n");
    for(i = 0; i < current_number_of_vertices; i++) {
        fprintf(stderr, "%d :", i);
        set *gv = GRAPHROW1(g, i, MAXM);
        int neighbour = -1;
        while((neighbour = nextelement(gv, MAXM, neighbour)) >= 0) {
            fprintf(stderr, " %d", neighbour);
        }
        fprintf(stderr, "\n");
    }
}

/******************************************************************************/

static void 
printgraph(GRAPH_ARRAY graph, ADJACENCY adj, int nv) {
    int i, j;
    fprintf(stderr, "Printing graph: \n");
    for(i = 0; i < nv; i++) {
        fprintf(stderr, "%d :", i);
        for(j = 0; j < adj[i]; j++)
            fprintf(stderr, " %d", graph[i][j]);
        fprintf(stderr, "\n");
    }
}

/******************************************************************************/

static void
plugin_init() {
    
#ifdef C6FREE
    fprintf(stderr, "Plugin for geng for generating (C5,C6)-free graphs\n");
    fprintf(stderr, "Info: comment '#define C6FREE' if you wish to allow induced C6's\n");
    fprintf(stderr, "Important: use with option -tf in order to generate graphs with girth at least 7\n");     
#else
    fprintf(stderr, "Plugin for geng for generating C5-free graphs\n");
    fprintf(stderr, "Info: uncomment '#define C6FREE' if you wish to generate (C5,C6)-free graphs\n");
    fprintf(stderr, "Important: use with option -tf in order to generate graphs with girth at least 6\n");    
#endif

}

/******************************************************************************/

/* Assumes that MAXM is 1 (i.e. one_word_sets) */
//This is slightly faster...
int
nextelement1(set *set1, int m, int pos) {
    setword setwd;

    if(pos < 0) setwd = set1[0];
    else setwd = set1[0] & BITMASK(pos);

    if(setwd == 0) return -1;
    else return FIRSTBIT(setwd);
}

/******************************************************************************/

//It is assumed that current_pathlength > 0
static void
determine_longest_induced_cycle_recursion(int forbiddencyclesize) {
    if(current_pathsize >= forbiddencyclesize)
        return;
    
    int previous_vertex = current_path[current_pathsize-1];
    int i;
    for(i = 0; i < adj[previous_vertex]; i++) {
        int next_vertex = graph_array[previous_vertex][i];

        //if(ISELEMENT1(&possible_cycle_vertices, next_vertex)) { //marks seem to be faster than bv here
        if(!ISMARKED(next_vertex)) { //marks seem to be faster than bv here
            if(current_pathsize < forbiddencyclesize - 1 
                    //Doesn't have to be an induced cycle, but it is best to be as restrictive as possible as usually it does not contain a C5
                    && (*GRAPHROW1(g_global, next_vertex, MAXM) & current_path_bitvector) == BITT[previous_vertex]) {
                MARK(next_vertex);
                //DELELEMENT1(&possible_cycle_vertices, next_vertex);
                current_path[current_pathsize++] = next_vertex;
                //current_path_bitvector |= BIT(next_vertex);
                ADDELEMENT1(&current_path_bitvector, next_vertex);

                //recursion
                determine_longest_induced_cycle_recursion(forbiddencyclesize);
                if(contains_forbidden_cycle)
                    return;                

                UNMARK(next_vertex);
                //ADDELEMENT1(&possible_cycle_vertices, next_vertex);
                current_pathsize--;
                //current_path_bitvector &= ~BIT(next_vertex);
                DELELEMENT1(&current_path_bitvector, next_vertex);
            } else if(current_pathsize == forbiddencyclesize - 1 &&
                    //(neighbourhood[next_vertex] & current_path_bitvector) 
                    //== (BIT(previous_vertex) | BIT(current_path[0]))) {
                    //Doesn't have to be an induced cycle, but it is best to be as restrictive as possible as usually it does not contain a C5
                    //(*GRAPHROW1(g_global, next_vertex, MAXM) & BITT[current_path[0]]) != 0) { //Moet zelfs niet induced zijn!
                    (*GRAPHROW1(g_global, next_vertex, MAXM) & current_path_bitvector) 
                    == (BITT[previous_vertex] | BITT[current_path[0]])) {
                //Induced cycle formed of size current_pathsize + 1
                //fprintf(stderr, "cycle found of size %d\n", current_pathsize + 1);
                if(current_pathsize + 1 == forbiddencyclesize) {
                    contains_forbidden_cycle = 1;
                    return;
                }
                
            }
        }
    }
}

/******************************************************************************/

/**
 * Returns 1 if the graph contains an induced cycle of size forbiddencyclesize,
 * else returns 0.
 */
//Since the parents were C-free, the last vertex must be in the forbidden cycle
static int 
contains_forbidden_induced_cycle(int n, int forbiddencyclesize) {
    
    contains_forbidden_cycle = 0;
    
    RESETMARKS;
    //Since the parents were C-free, the last vertex must be in the forbidden cycle
    int i = n - 1;
    current_path[0] = i;
    MARK(i);
    //possible_cycle_vertices = ALLMASK(n - 1);
    current_path_bitvector = 0;
    current_pathsize = 1;
    ADDELEMENT1(&current_path_bitvector, i);

    //recursion
    determine_longest_induced_cycle_recursion(forbiddencyclesize);
    if(contains_forbidden_cycle)
        return 1;
    else                
        return 0;
}

/******************************************************************************/

//Prune if returnvalue is nonzero
//Is (a bit) faster to test if contains K4 in preprune than in prune
static int
can_preprune(graph *g, int n, int maxn) {
    //if(1 || squarefree) { //Only apply preprune in square-free case
        
        if(n < 5)
            return 0; //don't prune
        
/*
        //TODO: temp!
        if(n <= splitlevel)
            return 0;
*/

        //The following is no bottleneck!
        g_global = g;

        int i;
        for(i = 0; i < n; i++) {
            adj[i] = 0;
            set *gv = GRAPHROW1(g, i, MAXM);
            int neighbour = -1;
            while((neighbour = nextelement1(gv, 1, neighbour)) >= 0) {
                graph_array[i][adj[i]++] = neighbour;
            }
        }

        if(contains_forbidden_induced_cycle(n, 5)) {
            times_contains_C5[n]++;
            return 1;
        } else
            times_doesnt_contain_C5[n]++;
        
#ifdef C6FREE        
        //Faster to have this test in preprune than in prune!
        if(contains_forbidden_induced_cycle(n, 6)) {
            times_contains_C6[n]++;
            return 1;
        } else
            times_doesnt_contain_C6[n]++;              
#endif
        
    //}    
    
    return 0; //Don't prune

}

/******************************************************************************/

//Prune if returnvalue is nonzero
static int
can_prune(graph *g, int n, int maxn) {
    counts_graphs_generated[n]++;
    
    //Is faster to do the C5-free test in preprune!

    return 0; //Don't prune    

}

/*******************************************************************/

static void
SUMMARY(nauty_counter nout, double cpu) {
    int i;

    for(i = 10; i <= maxn; i++)
        fprintf(stderr, "Nv=%d, times contains C5: %llu (%.2f%% pruned)\n", 
                i, times_contains_C5[i], (double) 100 * times_contains_C5[i] / (times_doesnt_contain_C5[i] + times_contains_C5[i]));    
    
#ifdef C6FREE
    for(i = 10; i <= maxn; i++)
        fprintf(stderr, "Nv=%d, times contains C6: %llu (%.2f%% pruned)\n", 
                i, times_contains_C6[i], (double) 100 * times_contains_C6[i] / (times_doesnt_contain_C6[i] + times_contains_C6[i]));            
#endif    

    for(i = 10; i <= maxn; i++)
        fprintf(stderr, "Nv=%d, num graphs generated: %llu\n", i, counts_graphs_generated[i]);
    
}

==> anc/GengPruneC5/readme-geng_pruneC5.txt <==
Short manual of PruneC5
-----------------------

Author: Jan Goedgebeur

PruneC5 is a plugin for geng for generating graphs without induced C5's (and optionally also without induced C6's).

This program has been tested on Linux and Mac OS X.


Installation
------------

- Download, extract and configure nauty from http://users.cecs.anu.edu.au/~bdm/nauty/ (PruneC5 requires nauty 2.6 or a more recent version).
- Compile the nauty libraries using: "make nautyW1.a"
- Copy the following files to the PruneC5 directory: geng.c gtools.h naurng.h nausparse.h naututil.h nauty.h nautyW1.a
- Compile PruneC5 using the command "make".

(Alternatively, compile PruneC5 using the command: cc -DWORDSIZE=32 -DMAXN=WORDSIZE -O4 '-DPLUGIN="prune_C5.c"' geng.c nautyW1.a -o geng-C5)

Usage
-----
The prune-C5 binary is called geng-C5. The usage is the same as geng and an overview of all options can also be found by executing "./geng-C5 -help".

Important note: execute geng-C5 with the options options "-tf" in order to generate graphs with girth at least 6.

By uncommenting "#define C6FREE" in prune_C5.c (and recompiling) the generated graphs will be also be C6-free.


The generated graphs are written to stdout and are encoded in graph6 format (see http://users.cecs.anu.edu.au/~bdm/data/formats.html for more information).


Don't hesitate to contact us at jan.goedgebeur[at]ugent.be if you have any further questions or suggestions.


Changelog
---------

2019-02-04: First release.



==> anc/graph_355v_girth5_possibly_6_chrom.g6 <==
~?Db?????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????G???E????@????o????????B???????G?E???????O?????????O???K?????G???E?????A???@_?????????K???????_??o??????A??????????C???B??????C???B??????A???@_??????????W??????@???B???????G???????????_???W??????@????o??????@????o???????????W??????@????E???????O???????????A???@_???????G???E????????O???K????????????K???????_????E???????O????????????C???B?????????_???W????????A???@_????????????B???????G?????B???????G?????????????C???B?????????@????o?????????G???E??????????????W??????@???????o??????A??????????????A???@_?????????@????o??????????O???K??????????????@_??????C???????E???????O???????????????_???W???????????_???W???????????O???K???????????????B???????G????????W??????@????????????????C???B????????????G???E????????????G???E????????????C???B?????????????????o??????A?????????????????O???K????????????@????o????????????A???@_????????????A???@_?????????????????o??????A??????????????????_???W?????????????C???B??????????????O???K??????????????_???W??????????????????W??????@???????????C???????_???O??????????????G???E??????????????@????o??????????????C???B???????????????????E???????O???????????E???????O???????????????????G???E???????????????A???@_???????????????O???K????????????????????o??????A????????????@_??????C????????????????????C???B??????????????OC???????CO???C???B???????????G_@?O@????o??????????G_@?O?????E???????O??CO?_G??????W??????@?????GA???????AG?????A???@_?????????P?A?_??A???@_????????@C?GA???@????o????????AG?OC????????K???????_???OC???????CP_??????C????A???????AG?O??????O???K????????a?C@??????_???W???????CO?_G??????_???W???????@?A?_???????_??K???????_??@???????@C?GB???????G??????????@C?GA???????@????o??????a?C@????????C???B??????G_@?O????????G???E?????????A???????AG?O??E???????O?????????G_@?O?B???????G?????????P?A?_?????????A???@_????P?A?_??????????O???K??????@?O???????P??@????o???????????????CO?_G???@_??????C????????a?C@????@_??????C???????AG?OC????????????A???@_?????_G???????G_????_???W??????????????G_@?O?C???B??????????????CO?_G??????K???????_?????@C?GA???????W??????@????????@?O???????P??????@????o????????????@C?GA????_???W????????????AG?OC????G???E????????????AG?OC?????????o??????A?????C?GA???????A?B???????G????????_???????a?C???????O???K???????????CO?_G??????O???K???????????P?A?_??????G???E???????????A?C@???????@???@_??????C??????@???????@C?G?K???????_??????????????a?C@????????A???@_?????????G_@?O????????C???B?????????@C?GA?????????C???B????????????_G???????G_????@_??????C?????????????P?A?_??W??????@?????????????P?A?_??????????G???E????????G_@?O???????????_???W??????????OC???????CO??@????o???????????????????a?C@@????o??????????????????AG?OC?????W??????@???????????CO?_G?????????????O???K?????????_G???????G_????A???@_?????????????????CO?_G??G???E?????????????????@C?GA???O???K?????????????????G_@?O???????K???????_???????????C@???????@C???????O???K????????A???????AG?O?????C???B????????????????AG?OC?????_???W???????????????@C?GA?????A???@_???????????????@?A?_???????_?B???????G???????????C???????CO?`???????G???C???????????????P?A?_??????C???B???????????????a?C@???????@????o??????????????a?C@????????G???E??????????????????_???????a?C??W??????@??????????????????G_@?O?o??????A?????????????????@C?GA?????????A???@_????????????CO?_G?????????@????o??????????????@?O???????P??O???K????????????????????????P?A?_??@_??????C????????????????G_@?O???E???????O???????????????AG?OC????????????_???W??????????????????C?_?OG?C@???????@C???@????o?????_O??????OA???????CO?_G?_???W????????OA?@?_????????G_@?O?????E???????O???????OA?@?_?G_@?O??????o??????A????_?OG??????G??_G???????G_?????G???E????@?G?CA???????????AG?OC???O???K???????????G@??_O????P?A?_???O???K???????A?@?_??????_?@C?GA????????E???????O?????_C?A@?????OC???????CP_??????C?????_??????_C?AC???????CO?_??????_???W???@??_O??????O????AG?OC?????A???@_????????A?O?GC?????a?C@??????C???B????????_O??????OA??O?_G???????G??B???????G???_C?A@???????_???????a?C@_??????C?????????@?G?CA???????@C?GA???????@????o???A@??????@?G???@C?GA????????G???E???????OA?@?_?????a?C@?????????_???W?????????????C?_?OG??O???????P?A???o??????A????@?_??????_C??????AG?OC??o??????A???????@?G?CA????????G_@?O?????????@????o?????????A?O?GC?P?A?_??????????O???K????????CA??????A?Q?_???????a??A???@_???????????_C?A@???????????P?A?_???E???????O??????????G@??_O???CO?_G????K???????_??????C?A@??????@??a?C@?????????????_???W???????A?O?GC????OC???????CO????O???K???????C??????C?_?O???????G_@?O?C???B???????????O?GC??????C????G_@?O??????W??????@????????@?G?CA????CO?_G??????@_??????C????????O??????OA?@?GA???????AG??????G???E?????@?G?CA??????????????P?A?_???G???E????????????C?_?OG??????@C?GA????C???B???????????OG??????G@???AG?OC?????????o??????A??????C?_?OG?????G?OC???????C?E???????O????????????A?O?GC?A???????AG?O??????@????o??????@?_??????_C??????a?C@??????A???@_?????????A?O?GC???????CO?_G??????A???@_????????????????G@??_O@?A?_???????_???o??????A????????_O??????OA@???????@C?G?K???????_??????????G@??_O?????????@C?GA????????C???B?????????????C?_?OG???a?C@?????????O???K?????????C?A@??????@?G_@?O?????????_???W??????????????C?_?OG???GA???????AG?????W??????@???????O??????OA?@???????G_@?O??K???????_?????????A?@?_??????_???P?A?_??????????G???E???????????OA?@?_???P?A?_??????????@????o??????????G??????G@??`?O???????P???C???B????????????@?G?CA?????????????CO?_GG???E???????????????????G@??_O??????a?C@?????E???????O?????????@?_??????_C??AG?OC?????????????G???E?????????_C?A@???????_G???????G_????A???@_???????????????_C?A@?????????G_@?O??O???K??????????????_O??????OA?????CO?_G??@????o????????????????A?O?GC??????@C?GA???????@_??????C????????????????OA?@?_?@?O???????P???????C???B??????????A@??????@?H???????@C?G?????A???@_????????????@?G?CA?????????AG?OC?????_???W???????????????????@?G?CA??AG?OC?????C???B????????????????A?@?_??????_C?GA???????A??K???????_?????????????C?_?OG????_???????a?CG??????@????_?????????_??????_C?A??????CO?_G??????@????o????????????G?CA??????A???P?A?_???????_???W?????????????????A?O?GC???a?C@????????G???E?????????????????A??????A?O?G@???????@C?G??o??????A????????????_C?A@?????????????a?C@?B???????G??????????????????G@??_O?????G_@?O?????????O???K????????????A@??????@?G?@C?GA??????????O???K???????????????A?O?GC??????_G???????G_?G???E??????????????????????C?_?OG????????P?A?_??@_??????C?????????????GC??????C?_????P?A?_???K???????_???????????????@?G?CA??????G_@?O???????????A???@_????????????????????C?CG??????_C?A@??_G???????G_???G???E????????????A?AC?GC??????C?_??????@C?GA?G???E???????_????????_?_?G@??_O????????CO?_G?????B???????G?AC????????C???????OA?@?_?G_@?O??????o??????A?????GO????????P??_O??????O?@?O???????P??????O???K??O?O_??????????C?_?OG???????????G_@?O??@????o?????O?O_?????????????@?G?CA????AG?OC???A???@_????????G?GO???????_?OG??????G??P?A?_???????@_??????C????A?AC?????????OA?@?_????GA???????AGo??????A????????O?O_?????_??????_C?AC???????CO?_??????_???W??????@?@A?????A?@?_??????_????CO?_G?????C???B??????????A?AC???????G@??_O????AG?OC??????O???K?????????????A?AC??CA??????A?O?A?C@???????@???W??????@?????????@?@A??G@??_O??????G???????G_@?W??????@?????????????O?O_?????_C?A@????????a?C@????????_???W???????????A?ACA@??????@?G???@C?GA????????G???E??????G????????G?G?_C?A@?????@C?GA????????@????o????????GO????????O??????OA?@?_?@???????@C?G??B???????G????GO????????O?GC??????C?_??????P?A?_?E???????O?????C?CG??????????OA?@?_???????AG?OC??????????O???K????@?@A?????????????@?G?CA?G_@?O??????????G???E????????G?GO????????CA??????A?Q?_???????a??A???@_???????????_?`????????@?G?CA???????????a?C@????K???????_??????@?@A????????????_C?A@????P?A?_????o??????A??????????@?@A?????_?OG??????G?CO?_G????????????C???B??????????_?`???????_C?A@????C@???????@C????C???B?????????????G?GO??A??????A?O?G???????CO?_G?A???@_???????????????@?@A???O?GC??????C????G_@?O??????W??????@????????????C?CG????A?O?GC????G_@?O??????B???????G???????????????G?GO@??????@?G?C?_G???????G_??????_???W?????G????????G?GG@??_O?????????????AG?OC???@????o???????AC????????C?????@?G?CA???????P?A?_???@????o???????????`????????@?GC??????C?_??@C?GA?????????W??????@???????CG????????GC?_?OG?????G?OC???????C?E???????O????????O?O_????????????C?_?OG?C???????CO?_??????A???@_???????_?`????????CA??????A?O?????AG?OC??????G???E???????????_?`????????OA?@?_???????a?C@???????O???K??????????????O?O_??????????A?O?GC?O?_G???????G???K???????_?????????C?CG??????OG??????G@?_???????a?C?E???????O?????????????_?`??????G@??_O?????????@C?GA????????C???B????????????A?AC?????????G@??_O??@C?GA?????????_???W???????????????C?CG??O?GC??????C?a?C@?????????A???@_??????????????????C?CG????_C?A@???@?O???????P?????B???????G??????????????A?ACC??????C?_?O??????AG?OC??B???????G?????????_????????_?_@??_O??????O???G_@?O??????????C???B???????AC????????C?????OA?@?_???P?A?_??????????@????o??????????GO????????O?O??????OA?@A?_???????a???G???E??????????????O_????????c?_?OG?????????????P?A?__???W???????????????O?O_???????????@?G?CA??????CO?_G?????o??????A???????????G?GO???????OG??????G@???a?C@?????????????A???@_?????????A?AC???????OA?@?_??????OC???????CO????@????o?????????????O?O_??????????_C?A@?????????G_@?O??O???K????????????????@?@A?????@?_??????_C?????G_@?O??A???@_???????????????????A?AC?????G@??_O??????CO?_G???????E???????O???????????????A?AC????????A?O?GC??GA???????AG???????_???W??????????????@?@A????_O??????OAO???????P?A??????_???W??????????????????O?O_???_C?A@?????????@C?GA?????O???K?????????????????????A?AC??????@?G?CA??AG?OC?????C???B?????????????????????????G?GS?A@??????@?G?OC???????C??W??????@????????????O????????O?O??OA?@?_???A???????AG?O_??????C???A??????????GO????????OC??????C?_?O??????a?C@???????G???E?????????????CG????????GA?@?_??????_??CO?_G???????G???E??????????????@?@A???????????@?G?CA???P?A?_???????C???B??????????????????G?GO???????A??????A?O?G@???????@C?G??o??????A??????????????_?`??????@?G?CA????????????@C?GA?E???????O????????????????@?@A??????????_C?A@??????a?C@?????????@????o???????????????@?@A?????OG??????G@??G_@?O?????????A???@_???????????????????_?`?????_C?A@??????GA???????AG?A???@_??????????????????????G?GO???????A?O?GC????????G_@?O???o??????A??????????????????@?@A???GC??????C?_????P?A?_???K???????_?????????????????????C?CG??A?O?GC??????P?A?_???????????C???B??????????????


==> anc/graph_355v_girth5_possibly_6_chrom_adj_list.txt <==
  0 : 118 130 135 175 184 197 204 217 225 273 277 303 328 329;
  1 : 123 135 140 151 158 200 209 256 260 271 279 289 314 315;
  2 : 74 128 140 154 163 176 183 239 243 254 262 300 301 346;
  3 : 74 79 133 179 188 201 208 222 226 237 245 286 287 332;
  4 : 79 84 138 142 155 162 204 220 228 276 280 318 343 344;
  5 : 72 84 89 158 167 180 187 259 263 274 282 304 329 330;
  6 : 77 89 94 183 192 205 212 242 246 257 265 290 315 316;
  7 : 82 94 99 146 159 166 208 225 229 240 248 301 302 347;
  8 : 87 99 104 162 171 184 191 223 231 279 283 287 288 333;
  9 : 92 104 109 145 187 196 209 214 262 266 277 319 344 345;
 10 : 97 109 114 150 163 170 212 245 249 260 268 305 330 331;
 11 : 102 114 119 166 175 188 195 228 232 243 251 291 316 317;
 12 : 107 119 124 142 149 191 200 215 226 234 282 302 303 348;
 13 : 112 124 129 145 154 167 174 217 265 269 280 288 289 334;
 14 : 117 129 134 170 179 192 199 248 252 263 271 320 345 346;
 15 : 122 134 139 146 153 195 204 231 235 246 254 306 331 332;
 16 : 73 127 139 149 158 171 178 214 218 229 237 292 317 318;
 17 : 73 78 132 174 183 196 203 220 268 272 283 303 304 349;
 18 : 78 83 137 150 157 199 208 251 255 266 274 289 290 335;
 19 : 71 83 88 153 162 175 182 234 238 249 257 321 346 347;
 20 : 76 88 93 178 187 200 207 217 221 232 240 307 332 333;
 21 : 81 93 98 154 161 203 212 215 223 271 275 293 318 319;
 22 : 86 98 103 157 166 179 186 254 258 269 277 304 305 350;
 23 : 91 103 108 182 191 204 211 237 241 252 260 290 291 336;
 24 : 96 108 113 145 158 165 207 220 224 235 243 322 347 348;
 25 : 101 113 118 161 170 183 190 218 226 274 278 308 333 334;
 26 : 106 118 123 144 186 195 208 257 261 272 280 294 319 320;
 27 : 111 123 128 149 162 169 211 240 244 255 263 305 306 351;
 28 : 116 128 133 165 174 187 194 223 227 238 246 291 292 337;
 29 : 121 133 138 148 190 199 212 221 229 277 281 323 348 349;
 30 : 72 126 138 144 153 166 173 260 264 275 283 309 334 335;
 31 : 72 77 131 169 178 191 198 243 247 258 266 295 320 321;
 32 : 77 82 136 145 152 194 203 226 230 241 249 306 307 352;
 33 : 82 87 141 148 157 170 177 213 224 232 280 292 293 338;
 34 : 75 87 92 173 182 195 202 215 263 267 278 324 349 350;
 35 : 80 92 97 149 156 198 207 246 250 261 269 310 335 336;
 36 : 85 97 102 152 161 174 181 229 233 244 252 296 321 322;
 37 : 90 102 107 177 186 199 206 216 227 235 283 307 308 353;
 38 : 95 107 112 153 160 202 211 218 266 270 281 293 294 339;
 39 : 100 112 117 156 165 178 185 249 253 264 272 325 350 351;
 40 : 105 117 122 181 190 203 210 232 236 247 255 311 336 337;
 41 : 110 122 127 144 157 164 206 215 219 230 238 297 322 323;
 42 : 115 127 132 160 169 182 189 213 221 269 273 308 309 354;
 43 : 120 132 137 143 185 194 207 252 256 267 275 294 295 340;
 44 : 71 125 137 148 161 168 210 235 239 250 258 326 351 352;
 45 : 71 76 130 164 173 186 193 218 222 233 241 312 337 338;
 46 : 76 81 135 147 189 198 211 216 224 272 276 298 323 324;
 47 : 81 86 140 143 152 165 172 255 259 270 278 284 309 310;
 48 : 74 86 91 168 177 190 197 238 242 253 261 295 296 341;
 49 : 79 91 96 144 151 193 202 221 225 236 244 327 352 353;
 50 : 84 96 101 147 156 169 176 219 227 275 279 313 338 339;
 51 : 89 101 106 172 181 194 201 258 262 273 281 299 324 325;
 52 : 94 106 111 148 155 197 206 241 245 256 264 285 310 311;
 53 : 99 111 116 151 160 173 180 224 228 239 247 296 297 342;
 54 : 104 116 121 176 185 198 205 222 230 278 282 328 353 354;
 55 : 109 121 126 152 159 201 210 213 261 265 276 314 339 340;
 56 : 114 126 131 155 164 177 184 244 248 259 267 300 325 326;
 57 : 119 131 136 180 189 202 209 227 231 242 250 286 311 312;
 58 : 124 136 141 143 156 163 205 214 225 233 281 297 298 343;
 59 : 75 129 141 159 168 181 188 216 264 268 279 284 329 354;
 60 : 75 80 134 142 184 193 206 247 251 262 270 315 340 341;
 61 : 80 85 139 147 160 167 209 230 234 245 253 301 326 327;
 62 : 73 85 90 163 172 185 192 213 217 228 236 287 312 313;
 63 : 78 90 95 146 188 197 210 219 267 271 282 298 299 344;
 64 : 83 95 100 142 151 164 171 250 254 265 273 284 285 330;
 65 : 88 100 105 167 176 189 196 233 237 248 256 316 341 342;
 66 : 93 105 110 143 150 192 201 216 220 231 239 302 327 328;
 67 : 98 110 115 146 155 168 175 214 222 270 274 288 313 314;
 68 : 103 115 120 171 180 193 200 253 257 268 276 299 300 345;
 69 : 108 120 125 147 154 196 205 236 240 251 259 285 286 331;
 70 : 113 125 130 150 159 172 179 219 223 234 242 317 342 343;
 71 : 19 44 45 189 201 206 246 255 268 275 288 296 344 348;
 72 : 5 30 31 194 206 211 222 229 271 280 327 331 342 350;
 73 : 16 17 62 145 199 211 225 234 247 254 310 314 325 333;
 74 : 2 3 48 145 150 204 250 259 272 279 293 297 308 316;
 75 : 34 59 60 150 155 209 213 226 233 275 291 299 347 351;
 76 : 20 45 46 143 155 160 229 238 251 258 330 334 345 353;
 77 : 6 31 32 148 160 165 254 263 276 283 313 317 328 336;
 78 : 17 18 63 153 165 170 217 230 237 279 296 300 311 319;
 79 : 3 4 49 158 170 175 233 242 255 262 294 302 350 354;
 80 : 35 60 61 163 175 180 216 258 267 280 285 333 337 348;
 81 : 21 46 47 168 180 185 221 234 241 283 316 320 331 339;
 82 : 7 32 33 173 185 190 237 246 259 266 299 303 314 322;
 83 : 18 19 64 178 190 195 213 220 262 271 286 297 305 353;
 84 : 4 5 50 183 195 200 216 225 238 245 288 336 340 351;
 85 : 36 61 62 188 200 205 241 250 263 270 319 323 334 342;
 86 : 22 47 48 193 205 210 217 224 266 275 302 306 317 325;
 87 : 8 33 34 144 198 210 220 229 242 249 285 289 300 308;
 88 : 19 20 65 144 149 203 245 254 267 274 291 339 343 354;
 89 : 5 6 51 149 154 208 221 228 270 279 322 326 337 345;
 90 : 37 62 63 142 154 159 224 233 246 253 305 309 320 328;
 91 : 23 48 49 147 159 164 249 258 271 278 288 292 303 311;
 92 : 9 34 35 152 164 169 225 232 274 283 286 294 342 346;
 93 : 20 21 66 157 169 174 228 237 250 257 325 329 340 348;
 94 : 6 7 52 162 174 179 253 262 275 282 308 312 323 331;
 95 : 38 63 64 167 179 184 216 229 236 278 291 295 306 314;
 96 : 24 49 50 172 184 189 232 241 254 261 289 297 345 349;
 97 : 10 35 36 177 189 194 215 257 266 279 328 332 343 351;
 98 : 21 22 67 182 194 199 220 233 240 282 311 315 326 334;
 99 : 7 8 53 187 199 204 236 245 258 265 294 298 309 317;
100 : 39 64 65 192 204 209 219 261 270 283 292 300 348 352;
101 : 25 50 51 143 197 209 215 224 237 244 331 335 346 354;
102 : 11 36 37 143 148 202 240 249 262 269 314 318 329 337;
103 : 22 23 68 148 153 207 216 223 265 274 297 301 312 320;
104 : 8 9 54 153 158 212 219 228 241 248 284 295 303 351;
105 : 40 65 66 146 158 163 244 253 266 273 286 334 338 349;
106 : 26 51 52 151 163 168 220 227 269 278 317 321 332 340;
107 : 12 37 38 156 168 173 223 232 245 252 300 304 315 323;
108 : 23 24 69 161 173 178 248 257 270 277 287 298 306 354;
109 : 9 10 55 166 178 183 224 231 273 282 289 337 341 352;
110 : 41 66 67 171 183 188 227 236 249 256 320 324 335 343;
111 : 27 52 53 176 188 193 252 261 274 281 303 307 318 326;
112 : 13 38 39 181 193 198 215 228 235 277 286 290 301 309;
113 : 24 25 70 186 198 203 231 240 253 260 284 292 340 344;
114 : 10 11 56 191 203 208 214 256 265 278 323 327 338 346;
115 : 42 67 68 142 196 208 219 232 239 281 306 310 321 329;
116 : 28 53 54 142 147 201 235 244 257 264 289 293 304 312;
117 : 14 39 40 147 152 206 218 260 269 282 287 295 343 347;
118 : 0 25 26 152 157 211 214 223 236 243 326 330 341 349;
119 : 11 12 57 145 157 162 239 248 261 268 309 313 324 332;
120 : 43 68 69 150 162 167 215 222 264 273 292 296 307 315;
121 : 29 54 55 155 167 172 218 227 240 247 290 298 346 350;
122 : 15 40 41 160 172 177 243 252 265 272 329 333 344 352;
123 : 1 26 27 165 177 182 219 226 268 277 312 316 327 335;
124 : 12 13 58 170 182 187 222 231 244 251 295 299 310 318;
125 : 44 69 70 175 187 192 247 256 269 276 293 301 349 353;
126 : 30 55 56 180 192 197 223 230 272 281 284 332 336 347;
127 : 16 41 42 185 197 202 226 235 248 255 315 319 330 338;
128 : 2 27 28 190 202 207 251 260 273 280 298 302 313 321;
129 : 13 14 59 195 207 212 214 227 234 276 285 296 304 352;
130 : 0 45 70 146 200 212 230 239 252 259 287 335 339 350;
131 : 31 56 57 146 151 205 213 255 264 277 318 322 333 341;
132 : 17 42 43 151 156 210 218 231 238 280 301 305 316 324;
133 : 3 28 29 144 156 161 234 243 256 263 284 288 299 307;
134 : 14 15 60 149 161 166 217 259 268 281 290 338 342 353;
135 : 0 1 46 154 166 171 213 222 235 242 321 325 336 344;
136 : 32 57 58 159 171 176 238 247 260 267 304 308 319 327;
137 : 18 43 44 164 176 181 214 221 263 272 287 291 302 310;
138 : 4 29 30 169 181 186 217 226 239 246 285 293 341 345;
139 : 15 16 61 174 186 191 242 251 264 271 324 328 339 347;
140 : 1 2 47 179 191 196 218 225 267 276 307 311 322 330;
141 : 33 58 59 184 196 201 221 230 243 250 290 294 305 313;
142 : 4 12 60 64 90 115 116 260 272 277 317 326 339 346;
143 : 43 47 58 66 76 101 102 265 277 282 293 300 342 351;
144 : 26 30 41 49 87 88 133 216 270 282 296 305 318 325;
145 : 9 13 24 32 73 74 119 216 221 275 321 330 343 350;
146 : 7 15 63 67 105 130 131 221 226 280 284 297 304 346;
147 : 46 50 61 69 91 116 117 214 226 231 300 309 322 329;
148 : 29 33 44 52 77 102 103 219 231 236 325 334 347 354;
149 : 12 16 27 35 88 89 134 224 236 241 288 301 308 350;
150 : 10 18 66 70 74 75 120 229 241 246 304 313 326 333;
151 : 1 49 53 64 106 131 132 234 246 251 287 329 338 351;
152 : 32 36 47 55 92 117 118 239 251 256 292 305 312 354;
153 : 15 19 30 38 78 103 104 244 256 261 308 317 330 337;
154 : 2 13 21 69 89 90 135 249 261 266 284 291 333 342;
155 : 4 52 56 67 75 76 121 254 266 271 287 296 309 316;
156 : 35 39 50 58 107 132 133 259 271 276 312 321 334 341;
157 : 18 22 33 41 93 118 119 264 276 281 288 295 337 346;
158 : 1 5 16 24 79 104 105 215 269 281 291 300 313 320;
159 : 7 55 59 70 90 91 136 215 220 274 316 325 338 345;
160 : 38 42 53 61 76 77 122 220 225 279 292 299 341 350;
161 : 21 25 36 44 108 133 134 213 225 230 295 304 317 324;
162 : 4 8 19 27 94 119 120 218 230 235 320 329 342 349;
163 : 2 10 58 62 80 105 106 223 235 240 296 303 345 354;
164 : 41 45 56 64 91 92 137 228 240 245 299 308 321 328;
165 : 24 28 39 47 77 78 123 233 245 250 324 333 346 353;
166 : 7 11 22 30 109 134 135 238 250 255 287 300 307 349;
167 : 5 13 61 65 95 120 121 243 255 260 303 312 325 332;
168 : 44 48 59 67 81 106 107 248 260 265 286 328 337 350;
169 : 27 31 42 50 92 93 138 253 265 270 291 304 311 353;
170 : 10 14 25 33 78 79 124 258 270 275 307 316 329 336;
171 : 8 16 64 68 110 135 136 263 275 280 290 332 341 354;
172 : 47 51 62 70 96 121 122 214 268 280 286 295 308 315;
173 : 30 34 45 53 82 107 108 214 219 273 311 320 333 340;
174 : 13 17 28 36 93 94 139 219 224 278 287 294 336 345;
175 : 0 11 19 67 79 80 125 224 229 283 290 299 312 319;
176 : 2 50 54 65 111 136 137 217 229 234 315 324 337 344;
177 : 33 37 48 56 97 122 123 222 234 239 291 298 340 349;
178 : 16 20 31 39 83 108 109 227 239 244 294 303 316 323;
179 : 3 14 22 70 94 95 140 232 244 249 319 328 341 348;
180 : 5 53 57 68 80 81 126 237 249 254 295 302 344 353;
181 : 36 40 51 59 112 137 138 242 254 259 298 307 320 327;
182 : 19 23 34 42 98 123 124 247 259 264 323 332 345 352;
183 : 2 6 17 25 84 109 110 252 264 269 286 299 306 348;
184 : 0 8 56 60 95 96 141 257 269 274 302 311 324 331;
185 : 39 43 54 62 81 82 127 262 274 279 285 327 336 349;
186 : 22 26 37 45 113 138 139 213 267 279 290 303 310 352;
187 : 5 9 20 28 99 124 125 213 218 272 306 315 328 335;
188 : 3 11 59 63 85 110 111 218 223 277 289 331 340 353;
189 : 42 46 57 65 71 96 97 223 228 282 285 294 307 314;
190 : 25 29 40 48 82 83 128 216 228 233 310 319 332 339;
191 : 8 12 23 31 114 139 140 221 233 238 286 293 335 344;
192 : 6 14 62 66 100 125 126 226 238 243 289 298 311 318;
193 : 45 49 60 68 86 111 112 231 243 248 314 323 336 343;
194 : 28 32 43 51 72 97 98 236 248 253 290 297 339 348;
195 : 11 15 26 34 83 84 129 241 253 258 293 302 315 322;
196 : 9 17 65 69 115 140 141 246 258 263 318 327 340 347;
197 : 0 48 52 63 101 126 127 251 263 268 294 301 343 352;
198 : 31 35 46 54 87 112 113 256 268 273 297 306 319 326;
199 : 14 18 29 37 73 98 99 261 273 278 322 331 344 351;
200 : 1 12 20 68 84 85 130 266 278 283 285 298 305 347;
201 : 3 51 55 66 71 116 141 217 271 283 301 310 323 330;
202 : 34 38 49 57 102 127 128 217 222 276 284 326 335 348;
203 : 17 21 32 40 88 113 114 222 227 281 289 302 309 351;
204 : 0 4 15 23 74 99 100 215 227 232 305 314 327 334;
205 : 6 54 58 69 85 86 131 220 232 237 288 330 339 352;
206 : 37 41 52 60 71 72 117 225 237 242 284 293 306 313;
207 : 20 24 35 43 103 128 129 230 242 247 309 318 331 338;
208 : 3 7 18 26 89 114 115 235 247 252 285 292 334 343;
209 : 1 9 57 61 75 100 101 240 252 257 288 297 310 317;
210 : 40 44 55 63 86 87 132 245 257 262 313 322 335 342;
211 : 23 27 38 46 72 73 118 250 262 267 289 296 338 347;
212 : 6 10 21 29 104 129 130 255 267 272 292 301 314 321;
213 : 33 42 55 62 75 83 131 135 161 186 187 331 343 348;
214 : 9 16 58 67 114 118 129 137 147 172 173 336 348 353;
215 : 12 21 34 41 97 101 112 120 158 159 204 287 341 353;
216 : 37 46 59 66 80 84 95 103 144 145 190 287 292 346;
217 : 0 13 20 62 78 86 134 138 176 201 202 292 297 351;
218 : 16 25 38 45 117 121 132 140 162 187 188 285 297 302;
219 : 41 50 63 70 100 104 115 123 148 173 174 290 302 307;
220 : 4 17 24 66 83 87 98 106 159 160 205 295 307 312;
221 : 20 29 42 49 81 89 137 141 145 146 191 300 312 317;
222 : 3 45 54 67 72 120 124 135 177 202 203 305 317 322;
223 : 8 21 28 70 103 107 118 126 163 188 189 310 322 327;
224 : 24 33 46 53 86 90 101 109 149 174 175 315 327 332;
225 : 0 7 49 58 73 84 92 140 160 161 206 320 332 337;
226 : 3 12 25 32 75 123 127 138 146 147 192 325 337 342;
227 : 28 37 50 57 106 110 121 129 178 203 204 330 342 347;
228 : 4 11 53 62 89 93 104 112 164 189 190 335 347 352;
229 : 7 16 29 36 72 76 87 95 150 175 176 286 340 352;
230 : 32 41 54 61 78 126 130 141 161 162 207 286 291 345;
231 : 8 15 57 66 109 113 124 132 147 148 193 291 296 350;
232 : 11 20 33 40 92 96 107 115 179 204 205 284 296 301;
233 : 36 45 58 65 75 79 90 98 165 190 191 289 301 306;
234 : 12 19 61 70 73 81 129 133 151 176 177 294 306 311;
235 : 15 24 37 44 112 116 127 135 162 163 208 299 311 316;
236 : 40 49 62 69 95 99 110 118 148 149 194 304 316 321;
237 : 3 16 23 65 78 82 93 101 180 205 206 309 321 326;
238 : 19 28 41 48 76 84 132 136 166 191 192 314 326 331;
239 : 2 44 53 66 115 119 130 138 152 177 178 319 331 336;
240 : 7 20 27 69 98 102 113 121 163 164 209 324 336 341;
241 : 23 32 45 52 81 85 96 104 149 150 195 329 341 346;
242 : 6 48 57 70 79 87 135 139 181 206 207 334 346 351;
243 : 2 11 24 31 118 122 133 141 167 192 193 285 339 351;
244 : 27 36 49 56 101 105 116 124 153 178 179 285 290 344;
245 : 3 10 52 61 84 88 99 107 164 165 210 290 295 349;
246 : 6 15 28 35 71 82 90 138 150 151 196 295 300 354;
247 : 31 40 53 60 73 121 125 136 182 207 208 288 300 305;
248 : 7 14 56 65 104 108 119 127 168 193 194 293 305 310;
249 : 10 19 32 39 87 91 102 110 154 179 180 298 310 315;
250 : 35 44 57 64 74 85 93 141 165 166 211 303 315 320;
251 : 11 18 60 69 76 124 128 139 151 152 197 308 320 325;
252 : 14 23 36 43 107 111 122 130 183 208 209 313 325 330;
253 : 39 48 61 68 90 94 105 113 169 194 195 318 330 335;
254 : 2 15 22 64 73 77 88 96 155 180 181 323 335 340;
255 : 18 27 40 47 71 79 127 131 166 167 212 328 340 345;
256 : 1 43 52 65 110 114 125 133 152 153 198 333 345 350;
257 : 6 19 26 68 93 97 108 116 184 209 210 284 338 350;
258 : 22 31 44 51 76 80 91 99 170 195 196 284 289 343;
259 : 5 47 56 69 74 82 130 134 156 181 182 289 294 348;
260 : 1 10 23 30 113 117 128 136 142 167 168 294 299 353;
261 : 26 35 48 55 96 100 111 119 153 154 199 287 299 304;
262 : 2 9 51 60 79 83 94 102 185 210 211 292 304 309;
263 : 5 14 27 34 77 85 133 137 171 196 197 297 309 314;
264 : 30 39 52 59 116 120 131 139 157 182 183 302 314 319;
265 : 6 13 55 64 99 103 114 122 143 168 169 307 319 324;
266 : 9 18 31 38 82 86 97 105 154 155 200 312 324 329;
267 : 34 43 56 63 80 88 136 140 186 211 212 317 329 334;
268 : 10 17 59 68 71 119 123 134 172 197 198 322 334 339;
269 : 13 22 35 42 102 106 117 125 158 183 184 327 339 344;
270 : 38 47 60 67 85 89 100 108 144 169 170 332 344 349;
271 : 1 14 21 63 72 83 91 139 155 156 201 337 349 354;
272 : 17 26 39 46 74 122 126 137 142 187 212 288 342 354;
273 : 0 42 51 64 105 109 120 128 173 198 199 288 293 347;
274 : 5 18 25 67 88 92 103 111 159 184 185 293 298 352;
275 : 21 30 43 50 71 75 86 94 145 170 171 286 298 303;
276 : 4 46 55 68 77 125 129 140 156 157 202 291 303 308;
277 : 0 9 22 29 108 112 123 131 142 143 188 296 308 313;
278 : 25 34 47 54 91 95 106 114 174 199 200 301 313 318;
279 : 1 8 50 59 74 78 89 97 160 185 186 306 318 323;
280 : 4 13 26 33 72 80 128 132 146 171 172 311 323 328;
281 : 29 38 51 58 111 115 126 134 157 158 203 316 328 333;
282 : 5 12 54 63 94 98 109 117 143 144 189 321 333 338;
283 : 8 17 30 37 77 81 92 100 175 200 201 326 338 343;
284 : 47 59 64 104 113 126 133 146 154 202 206 232 257 258;
285 : 52 64 69 80 87 129 138 185 189 200 208 218 243 244;
286 : 3 57 69 83 92 105 112 168 172 183 191 229 230 275;
287 : 3 8 62 108 117 130 137 151 155 166 174 215 216 261;
288 : 8 13 67 71 84 91 133 149 157 205 209 247 272 273;
289 : 1 13 18 87 96 109 116 188 192 203 211 233 258 259;
290 : 6 18 23 112 121 134 141 171 175 186 194 219 244 245;
291 : 11 23 28 75 88 95 137 154 158 169 177 230 231 276;
292 : 16 28 33 91 100 113 120 152 160 208 212 216 217 262;
293 : 21 33 38 74 116 125 138 143 191 195 206 248 273 274;
294 : 26 38 43 79 92 99 141 174 178 189 197 234 259 260;
295 : 31 43 48 95 104 117 124 157 161 172 180 220 245 246;
296 : 36 48 53 71 78 120 129 144 155 163 211 231 232 277;
297 : 41 53 58 74 83 96 103 146 194 198 209 217 218 263;
298 : 46 58 63 99 108 121 128 177 181 192 200 249 274 275;
299 : 51 63 68 75 82 124 133 160 164 175 183 235 260 261;
300 : 2 56 68 78 87 100 107 143 147 158 166 221 246 247;
301 : 2 7 61 103 112 125 132 149 197 201 212 232 233 278;
302 : 7 12 66 79 86 128 137 180 184 195 203 218 219 264;
303 : 0 12 17 82 91 104 111 163 167 178 186 250 275 276;
304 : 5 17 22 107 116 129 136 146 150 161 169 236 261 262;
305 : 10 22 27 83 90 132 141 144 152 200 204 222 247 248;
306 : 15 27 32 86 95 108 115 183 187 198 206 233 234 279;
307 : 20 32 37 111 120 133 140 166 170 181 189 219 220 265;
308 : 25 37 42 74 87 94 136 149 153 164 172 251 276 277;
309 : 30 42 47 90 99 112 119 147 155 203 207 237 262 263;
310 : 35 47 52 73 115 124 137 186 190 201 209 223 248 249;
311 : 40 52 57 78 91 98 140 169 173 184 192 234 235 280;
312 : 45 57 62 94 103 116 123 152 156 167 175 220 221 266;
313 : 50 62 67 77 119 128 141 150 158 206 210 252 277 278;
314 : 1 55 67 73 82 95 102 189 193 204 212 238 263 264;
315 : 1 6 60 98 107 120 127 172 176 187 195 224 249 250;
316 : 6 11 65 74 81 123 132 155 159 170 178 235 236 281;
317 : 11 16 70 77 86 99 106 142 153 161 209 221 222 267;
318 : 4 16 21 102 111 124 131 144 192 196 207 253 278 279;
319 : 9 21 26 78 85 127 136 175 179 190 198 239 264 265;
320 : 14 26 31 81 90 103 110 158 162 173 181 225 250 251;
321 : 19 31 36 106 115 128 135 145 156 164 212 236 237 282;
322 : 24 36 41 82 89 131 140 147 195 199 210 222 223 268;
323 : 29 41 46 85 94 107 114 178 182 193 201 254 279 280;
324 : 34 46 51 110 119 132 139 161 165 176 184 240 265 266;
325 : 39 51 56 73 86 93 135 144 148 159 167 226 251 252;
326 : 44 56 61 89 98 111 118 142 150 198 202 237 238 283;
327 : 49 61 66 72 114 123 136 181 185 196 204 223 224 269;
328 : 0 54 66 77 90 97 139 164 168 179 187 255 280 281;
329 : 0 5 59 93 102 115 122 147 151 162 170 241 266 267;
330 : 5 10 64 76 118 127 140 145 153 201 205 227 252 253;
331 : 10 15 69 72 81 94 101 184 188 199 207 213 238 239;
332 : 3 15 20 97 106 119 126 167 171 182 190 224 225 270;
333 : 8 20 25 73 80 122 131 150 154 165 173 256 281 282;
334 : 13 25 30 76 85 98 105 148 156 204 208 242 267 268;
335 : 18 30 35 101 110 123 130 187 191 202 210 228 253 254;
336 : 23 35 40 77 84 126 135 170 174 185 193 214 239 240;
337 : 28 40 45 80 89 102 109 153 157 168 176 225 226 271;
338 : 33 45 50 105 114 127 134 151 159 207 211 257 282 283;
339 : 38 50 55 81 88 130 139 142 190 194 205 243 268 269;
340 : 43 55 60 84 93 106 113 173 177 188 196 229 254 255;
341 : 48 60 65 109 118 131 138 156 160 171 179 215 240 241;
342 : 53 65 70 72 85 92 134 143 154 162 210 226 227 272;
343 : 4 58 70 88 97 110 117 145 193 197 208 213 258 283;
344 : 4 9 63 71 113 122 135 176 180 191 199 244 269 270;
345 : 9 14 68 76 89 96 138 159 163 174 182 230 255 256;
346 : 2 14 19 92 101 114 121 142 146 157 165 216 241 242;
347 : 7 19 24 75 117 126 139 148 196 200 211 227 228 273;
348 : 12 24 29 71 80 93 100 179 183 194 202 213 214 259;
349 : 17 29 34 96 105 118 125 162 166 177 185 245 270 271;
350 : 22 34 39 72 79 121 130 145 149 160 168 231 256 257;
351 : 27 39 44 75 84 97 104 143 151 199 203 217 242 243;
352 : 32 44 49 100 109 122 129 182 186 197 205 228 229 274;
353 : 37 49 54 76 83 125 134 165 169 180 188 214 215 260;
354 : 42 54 59 79 88 101 108 148 152 163 171 246 271 272;


==> anc/graph_4chromatic_girth6_66v.g6 <==
~?@Asa?????_C?C?G??_?GA@??G?P??W?E???????AG?????@??C????G????o????A?@?G_@A?G????p??O??_?o?@??P??C?C?O?????_?G??CG????C_????O?O??@??G????OO????G?G???A??G???@??????A?????????????A??_???`__@O?_?AG????g?cA?@??C@CA???@G@A?_??_?`@?@????@?w?G??@K??_A??AB?@??A?Q@???C?@?C?G?K???G??W?@C???__?W?A???@???_GS???@???c_C???@????Gb???C?C?O??g??@?C??_Q????C???GA_O???G??O?@H????


==> anc/graph_4chromatic_girth6_66v_adj_list.txt <==
  0 : 1 2 3 4 5;
  1 : 0 46 54 55 56;
  2 : 0 48 57 62 63;
  3 : 0 50 51 58 64;
  4 : 0 49 53 59 65;
  5 : 0 47 52 60 61;
  6 : 9 10 19 34 44;
  7 : 15 19 29 33 42;
  8 : 11 12 32 39 43;
  9 : 6 17 24 32 58;
 10 : 6 18 31 41 55;
 11 : 8 18 28 33 56;
 12 : 8 13 29 38 63;
 13 : 12 14 17 40 55;
 14 : 13 15 16 25 62;
 15 : 7 14 36 37 46;
 16 : 14 21 23 34 47;
 17 : 9 13 26 35 49;
 18 : 10 11 26 37 47;
 19 : 6 7 40 54 57;
 20 : 21 28 36 55 57;
 21 : 16 20 30 51 65;
 22 : 29 30 41 56 58;
 23 : 16 39 42 58 59;
 24 : 9 28 38 60 62;
 25 : 14 27 32 53 54;
 26 : 17 18 30 54 64;
 27 : 25 31 33 60 63;
 28 : 11 20 24 50 53;
 29 : 7 12 22 47 53;
 30 : 21 22 26 48 60;
 31 : 10 27 35 50 59;
 32 : 8 9 25 48 61;
 33 : 7 11 27 49 51;
 34 : 6 16 56 63 64;
 35 : 17 31 52 56 57;
 36 : 15 20 59 61 64;
 37 : 15 18 58 63 65;
 38 : 12 24 51 54 59;
 39 : 8 23 46 57 60;
 40 : 13 19 50 61 65;
 41 : 10 22 49 61 62;
 42 : 7 23 48 52 55;
 43 : 8 52 62 64 65;
 44 : 6 46 51 52 53;
 45 : 46 47 48 49 50;
 46 : 1 15 39 44 45;
 47 : 5 16 18 29 45;
 48 : 2 30 32 42 45;
 49 : 4 17 33 41 45;
 50 : 3 28 31 40 45;
 51 : 3 21 33 38 44;
 52 : 5 35 42 43 44;
 53 : 4 25 28 29 44;
 54 : 1 19 25 26 38;
 55 : 1 10 13 20 42;
 56 : 1 11 22 34 35;
 57 : 2 19 20 35 39;
 58 : 3 9 22 23 37;
 59 : 4 23 31 36 38;
 60 : 5 24 27 30 39;
 61 : 5 32 36 40 41;
 62 : 2 14 24 41 43;
 63 : 2 12 27 34 37;
 64 : 3 26 34 36 43;
 65 : 4 21 37 40 43;


==> anc/graph_4chromatic_girth7_171v.g6 <==
~?Aj???????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????????_??????_??????O??????C???????_??????A??????????????CA??????A@???????A?????????????????C???????_?????????g?????@?@????????CG??C???????O?????????A????????C???????????_???????C?????????C????????????G????????A????????????C????????A?????????@?????????????@?????????G???????????@????????????O??????????G????????????@???????????G????????????????O??????????A?????????????G?????????@???????????????G??????G???O?????????_?????C??????G_??@?????????G???C????????A@????O?????????????O????????OG???G?????????A????G??????????????O???????@??????G???????????????_??????@?C?????_????????Q?????O??????@?A?????O?????????W???G??C??A??@??????A??@???_??_??????O??G??C??O???????C?A??_????@????_???C??A??_??????_?C????C?@???????O?A????C?@???????A??@?A????C??????C???_?G???A??????_?G???A????_??????C?O???G???C??????O???GO????_?????C????_???O?C????????@???G??C?_?????????_A???A?G?????????_???OC???@?????????O??A?O?G???????????O?A???OA????????C???@????_?C???@???_??O??C?????????C??C??A???_?????????_??O??G?G???????????C@????A@???????????C???G??C??_?????????CC????A???_???????C???G????GO???????????A??A?_????O????????@???O?C???@??????????G??@??C?@???????????C????O?@??O?????????C??@????@???_??????????G?G?G???@?????????A???O???@???C?????????G????A?@?O????????????O??A?G????_????????????E????_????_??????????G??GA????_??????????_????C?@??A???????????o?????C????????@??????@_?????O????????O?????@A??????_???????A???????a?????@????????C???????o?????@????????G???????K????O?????????G???????B????A????????@????????S????_?????????@??????AO??????A????????C??????C?G????@?????????O???????AO?????_????????_?????G?@??????G????????O?????`???????C????????G????????D????C??????????O??????_?C????C??????????_?????S????????_????????@???????B????C???????????G??????@O??????A????????@?????????o????O????????C???????????_?????K??C?????A??@?????????O???_C???A??????_??O?????C???C??_?_??????G??C????_?????K?@??????G??C????????@????C@???_?????G??C????C??????C?_?A?????O??G??????C?????@_?O?????C??A???????A?????GC?@??????O??O???????A?????OG?C?????@??@????????C?????GG?C?????O??A????????C????_A??A?????C??A??????A????????c??@????@???_????????O???O?@@???????O??G????????G????@G??_?????@??@???????O???????H???_????O??C????????@?????GA??_?????O??G???????C?????G_?A???????O??G???????_????A??G??O?????A??@????????G?????@G?C??????A??@????


==> anc/graph_4chromatic_girth7_171v_adj_list.txt <==
  0 : 63 132 133 145;
  1 : 68 127 133 148;
  2 : 62 114 135 144;
  3 : 60 120 147 148;
  4 : 58 128 134 141;
  5 : 70 125 134 145;
  6 : 65 115 136 142;
  7 : 67 129 135 141;
  8 : 73 116 137 150;
  9 : 59 124 137 140;
 10 : 71 122 136 150;
 11 : 75 123 138 140;
 12 : 61 118 138 149;
 13 : 72 131 139 149;
 14 : 64 119 139 146;
 15 : 57 117 143 151;
 16 : 74 121 146 151;
 17 : 69 126 142 144;
 18 : 66 130 143 147;
 19 : 81 95 130 163;
 20 : 79 107 119 152;
 21 : 84 99 114 157;
 22 : 83 96 127 166;
 23 : 87 113 117 155;
 24 : 86 100 115 169;
 25 : 85 97 125 159;
 26 : 88 104 120 158;
 27 : 89 101 116 168;
 28 : 94 106 129 160;
 29 : 90 110 126 161;
 30 : 77 103 122 162;
 31 : 93 102 131 170;
 32 : 92 98 123 165;
 33 : 91 105 132 164;
 34 : 80 111 121 167;
 35 : 78 108 118 156;
 36 : 82 109 128 154;
 37 : 76 112 124 153;
 38 : 41 55 95 129 140;
 39 : 42 48 100 131 133;
 40 : 43 49 104 114 138;
 41 : 38 44 96 126 149;
 42 : 39 45 101 121 134;
 43 : 40 46 105 115 139;
 44 : 41 53 97 122 146;
 45 : 42 50 98 130 135;
 46 : 43 48 109 116 151;
 47 : 49 56 107 132 136;
 48 : 39 46 99 123 147;
 49 : 40 47 113 128 137;
 50 : 45 55 102 127 142;
 51 : 52 54 103 119 145;
 52 : 51 56 112 117 141;
 53 : 44 54 106 124 143;
 54 : 51 53 110 118 148;
 55 : 38 50 111 125 150;
 56 : 47 52 108 120 144;
 57 : 15 95 128 162 164;
 58 : 4 106 116 152 169;
 59 : 9 98 117 152 159;
 60 : 3 96 114 153 154;
 61 : 12 102 120 155 160;
 62 : 2 110 123 155 168;
 63 : 0 97 115 156 157;
 64 : 14 111 132 158 161;
 65 : 6 103 131 158 165;
 66 : 18 104 129 159 168;
 67 : 7 99 124 162 167;
 68 : 1 105 126 160 165;
 69 : 17 100 118 153 163;
 70 : 5 109 122 161 170;
 71 : 10 101 119 156 166;
 72 : 13 107 127 157 163;
 73 : 8 112 121 164 170;
 74 : 16 113 125 166 169;
 75 : 11 108 130 154 167;
 76 : 37 80 84 95 155;
 77 : 30 82 93 111 152;
 78 : 35 81 86 96 158;
 79 : 20 83 89 97 164;
 80 : 34 76 91 109 159;
 81 : 19 78 82 99 160;
 82 : 36 77 81 112 168;
 83 : 22 79 84 100 161;
 84 : 21 76 83 108 165;
 85 : 25 86 87 101 162;
 86 : 24 78 85 107 170;
 87 : 23 85 92 106 154;
 88 : 26 93 94 110 157;
 89 : 27 79 94 113 167;
 90 : 29 91 92 102 156;
 91 : 33 80 90 103 169;
 92 : 32 87 90 104 163;
 93 : 31 77 88 105 166;
 94 : 28 88 89 98 153;
 95 : 19 38 57 76 133;
 96 : 22 41 60 78 134;
 97 : 25 44 63 79 135;
 98 : 32 45 59 94 139;
 99 : 21 48 67 81 136;
100 : 24 39 69 83 137;
101 : 27 42 71 85 138;
102 : 31 50 61 90 151;
103 : 30 51 65 91 140;
104 : 26 40 66 92 145;
105 : 33 43 68 93 141;
106 : 28 53 58 87 142;
107 : 20 47 72 86 143;
108 : 35 56 75 84 146;
109 : 36 46 70 80 144;
110 : 29 54 62 88 150;
111 : 34 55 64 77 147;
112 : 37 52 73 82 149;
113 : 23 49 74 89 148;
114 : 2 21 40 60 152;
115 : 6 24 43 63 155;
116 : 8 27 46 58 158;
117 : 15 23 52 59 161;
118 : 12 35 54 69 159;
119 : 14 20 51 71 160;
120 : 3 26 56 61 162;
121 : 16 34 42 73 157;
122 : 10 30 44 70 163;
123 : 11 32 48 62 164;
124 : 9 37 53 67 166;
125 : 5 25 55 74 165;
126 : 17 29 41 68 167;
127 : 1 22 50 72 168;
128 : 4 36 49 57 156;
129 : 7 28 38 66 170;
130 : 18 19 45 75 169;
131 : 13 31 39 65 154;
132 : 0 33 47 64 153;
133 : 0 1 39 95 152;
134 : 4 5 42 96 155;
135 : 2 7 45 97 158;
136 : 6 10 47 99 159;
137 : 8 9 49 100 160;
138 : 11 12 40 101 161;
139 : 13 14 43 98 162;
140 : 9 11 38 103 157;
141 : 4 7 52 105 163;
142 : 6 17 50 106 164;
143 : 15 18 53 107 165;
144 : 2 17 56 109 166;
145 : 0 5 51 104 167;
146 : 14 16 44 108 168;
147 : 3 18 48 111 156;
148 : 1 3 54 113 170;
149 : 12 13 41 112 169;
150 : 8 10 55 110 154;
151 : 15 16 46 102 153;
152 : 20 58 59 77 114 133;
153 : 37 60 69 94 132 151;
154 : 36 60 75 87 131 150;
155 : 23 61 62 76 115 134;
156 : 35 63 71 90 128 147;
157 : 21 63 72 88 121 140;
158 : 26 64 65 78 116 135;
159 : 25 59 66 80 118 136;
160 : 28 61 68 81 119 137;
161 : 29 64 70 83 117 138;
162 : 30 57 67 85 120 139;
163 : 19 69 72 92 122 141;
164 : 33 57 73 79 123 142;
165 : 32 65 68 84 125 143;
166 : 22 71 74 93 124 144;
167 : 34 67 75 89 126 145;
168 : 27 62 66 82 127 146;
169 : 24 58 74 91 130 149;
170 : 31 70 73 86 129 148;


==> anc/graph_5chromatic_girth5_80v.g6 <==
~?@OsaCCA???????????A??P?@G?O??CG?AG?@O??aG?OC??_H?O???G??@????_????O????_???C???OG???G@???P?G??Gg_??`?@??CA??_A?@@@?C?AAa??O?G?O?A?C@@??AO?CA??E??`??G@w?Y?@?EEW??`????C?O_???AG@O???O??G_???_@?K??A@G??S??@AC?C@???CAC@?G???`?_O?O??CO@@?A???a?G?__?C?cO??O_?A@AG??A?`?O??W?@?G_G??H??G?HC???O_?O?aG???c?O?C@G??C_@O?AAC??GOAC??Cg???Ga@???s???CP?A?C_`??????O?H@G?????GGS???gGA??GCI??@OOC??O@H?@_A_?????H_?c?S?????OB?OO???gG?A?S?__??D@??AAB??O?CA?G?C@D??_?G@?C?C?QG?G??_OG?@?AS?C??OAC??OA?S@???CS??@?CA_G???a_???C_@PA?????G_?G_?gc?????P??


==> anc/graph_5chromatic_girth5_80v_adj_list.txt <==
  0 : 1 2 3 4 5 6 7 8;
  1 : 0 43 52 53 60 61 76 77;
  2 : 0 42 50 51 62 63 74 75;
  3 : 0 27 34 38 54 65 71 73;
  4 : 0 26 35 39 55 64 70 72;
  5 : 0 31 37 40 57 58 66 79;
  6 : 0 30 36 41 56 59 67 78;
  7 : 0 24 28 32 45 47 49 68;
  8 : 0 25 29 33 44 46 48 69;
  9 : 14 17 48 49 54 55 78 79;
 10 : 15 22 46 50 66 68 72 76;
 11 : 16 23 47 51 67 69 73 77;
 12 : 18 21 45 53 66 69 71 74;
 13 : 19 20 44 52 67 68 70 75;
 14 : 9 15 16 43 56 57 70 71;
 15 : 10 14 20 37 60 64 73 74;
 16 : 11 14 21 36 61 65 72 75;
 17 : 9 18 19 42 58 59 72 73;
 18 : 12 17 22 38 57 64 75 77;
 19 : 13 17 23 39 56 65 74 76;
 20 : 13 15 21 35 58 62 77 78;
 21 : 12 16 20 34 59 63 76 79;
 22 : 10 18 23 40 61 63 70 78;
 23 : 11 19 22 41 60 62 71 79;
 24 : 7 41 43 54 58 63 64 69;
 25 : 8 40 43 55 59 62 65 68;
 26 : 4 33 34 42 57 60 68 78;
 27 : 3 32 35 42 56 61 69 79;
 28 : 7 30 37 42 48 65 70 77;
 29 : 8 31 36 42 49 64 71 76;
 30 : 6 28 33 39 43 73 75 79;
 31 : 5 29 32 38 43 72 74 78;
 32 : 7 27 31 33 50 53 55 67;
 33 : 8 26 30 32 51 52 54 66;
 34 : 3 21 26 37 43 46 49 67;
 35 : 4 20 27 36 43 47 48 66;
 36 : 6 16 29 35 37 53 54 68;
 37 : 5 15 28 34 36 52 55 69;
 38 : 3 18 31 39 41 48 51 68;
 39 : 4 19 30 38 40 49 50 69;
 40 : 5 22 25 39 42 45 54 67;
 41 : 6 23 24 38 42 44 55 66;
 42 : 2 17 26 27 28 29 40 41;
 43 : 1 14 24 25 30 31 34 35;
 44 : 8 13 41 45 50 57 61 73;
 45 : 7 12 40 44 51 56 60 72;
 46 : 8 10 34 47 53 56 58 75;
 47 : 7 11 35 46 52 57 59 74;
 48 : 8 9 28 35 38 60 63 67;
 49 : 7 9 29 34 39 61 62 66;
 50 : 2 10 32 39 44 59 71 77;
 51 : 2 11 33 38 45 58 70 76;
 52 : 1 13 33 37 47 63 71 72;
 53 : 1 12 32 36 46 62 70 73;
 54 : 3 9 24 33 36 40 74 77;
 55 : 4 9 25 32 37 41 75 76;
 56 : 6 14 19 27 45 46 63 77;
 57 : 5 14 18 26 44 47 62 76;
 58 : 5 17 20 24 46 51 61 71;
 59 : 6 17 21 25 47 50 60 70;
 60 : 1 15 23 26 45 48 59 75;
 61 : 1 16 22 27 44 49 58 74;
 62 : 2 20 23 25 49 53 57 72;
 63 : 2 21 22 24 48 52 56 73;
 64 : 4 15 18 24 29 65 67 79;
 65 : 3 16 19 25 28 64 66 78;
 66 : 5 10 12 33 35 41 49 65;
 67 : 6 11 13 32 34 40 48 64;
 68 : 7 10 13 25 26 36 38 79;
 69 : 8 11 12 24 27 37 39 78;
 70 : 4 13 14 22 28 51 53 59;
 71 : 3 12 14 23 29 50 52 58;
 72 : 4 10 16 17 31 45 52 62;
 73 : 3 11 15 17 30 44 53 63;
 74 : 2 12 15 19 31 47 54 61;
 75 : 2 13 16 18 30 46 55 60;
 76 : 1 10 19 21 29 51 55 57;
 77 : 1 11 18 20 28 50 54 56;
 78 : 6 9 20 22 26 31 65 69;
 79 : 5 9 21 23 27 30 64 68;


==> anc/graph_6chromatic_girth4_40v.g6 <==
g???GGC@?D?J?U?h_]?GA@?_?C_?P??oG?cA?OQGCCa?Q@O?WD?J@?ee`?bcOBRDo?kXOgPIIKSGUDAaOhILOaSSUKK@eEEE?rB?~`KDo?~@gT_?}URI??^SqY??Fv_{???


==> anc/graph_6chromatic_girth4_40v_adj_list.txt <==
  0 : 27 28 30 34 35 36 37 38 39;
  1 : 28 31 32 34 35 36 37 38 39;
  2 : 25 26 29 33 35 36 37 38 39;
  3 : 26 31 32 33 35 36 37 38 39;
  4 : 25 27 29 30 35 36 37 38 39;
  5 : 6 7 8 9 15 16 25 26 35 36;
  6 : 5 10 13 14 22 23 30 34 38 39;
  7 : 5 11 12 14 21 24 31 34 37 39;
  8 : 5 10 13 14 20 24 32 33 38 39;
  9 : 5 11 12 14 19 23 29 33 37 39;
 10 : 6 8 11 12 18 19 26 31 35 37;
 11 : 7 9 10 13 17 20 25 30 36 38;
 12 : 7 9 10 13 16 22 28 32 36 38;
 13 : 6 8 11 12 15 21 27 29 35 37;
 14 : 6 7 8 9 17 18 27 28 35 36;
 15 : 5 13 22 24 28 31 32 34 38 39;
 16 : 5 12 21 23 27 29 30 34 37 39;
 17 : 11 14 19 24 26 31 32 33 37 39;
 18 : 10 14 20 23 25 29 30 33 38 39;
 19 : 9 10 17 22 27 28 30 34 36 38;
 20 : 8 11 18 21 27 28 31 34 35 37;
 21 : 7 13 16 20 25 26 32 33 36 38;
 22 : 6 12 15 19 25 26 29 33 35 37;
 23 : 6 9 16 18 26 28 31 32 35 36;
 24 : 7 8 15 17 25 27 29 30 35 36;
 25 : 2 4 5 11 18 21 22 24 28 31 34;
 26 : 2 3 5 10 17 21 22 23 27 30 34;
 27 : 0 4 13 14 16 19 20 24 26 32 33;
 28 : 0 1 12 14 15 19 20 23 25 29 33;
 29 : 2 4 9 13 16 18 22 24 28 31 32;
 30 : 0 4 6 11 16 18 19 24 26 31 32;
 31 : 1 3 7 10 15 17 20 23 25 29 30;
 32 : 1 3 8 12 15 17 21 23 27 29 30;
 33 : 2 3 8 9 17 18 21 22 27 28 34;
 34 : 0 1 6 7 15 16 19 20 25 26 33;
 35 : 0 1 2 3 4 5 10 13 14 20 22 23 24;
 36 : 0 1 2 3 4 5 11 12 14 19 21 23 24;
 37 : 0 1 2 3 4 7 9 10 13 16 17 20 22;
 38 : 0 1 2 3 4 6 8 11 12 15 18 19 21;
 39 : 0 1 2 3 4 6 7 8 9 15 16 17 18;


==> anc/graph_7chromatic_girth4_77v.g6 <==
~?@L????CD@_G?B?I?O_Og?O??c?CO?@G?AS?g`?aP??d__GoU@@QIgKCcbo?hhT?aKTOBIV@OIoqapW?e@qS@?mEP?FghS_A_yDIAA~TH`_?}MHP_?~Pck??^IUIO?F{ITO???M??iIS@O_OosODA?G[R?IC@Aak?EC?HFA_@@cK?p_??pGK@a_?DH@_DK??OgS_TC??`Oi?ag??@@`IEK???CaC]G_??@CcIb_????dDDPO???AT@`T???@PAKWA_??AHCLC@_???CkCi@C???AKD`_K????_hDI?S???gKCciA????F_@RPO????DSAGpo????Ai?XQ__????oSAkKG????@PWk?Oo????E@qS@@O????@[Ka?M?????AadQ?IG?????FOhOOS?????FtQWW???????^FCgo???????~Pck????????}SkS_???????^ohT????????Fo?????^~~w????????B~~~~~w


==> anc/graph_7chromatic_girth4_77v_adj_list.txt <==
  0 : 25 29 31 33 35 36 37 38 39 60 64 66 68 70 71 72 73 74 75;
  1 : 28 29 30 31 35 36 37 38 39 63 64 65 66 70 71 72 73 74 75;
  2 : 25 27 32 33 35 36 37 38 39 60 62 67 68 70 71 72 73 74 75;
  3 : 26 28 30 34 35 36 37 38 39 61 63 65 69 70 71 72 73 74 75;
  4 : 26 27 32 34 35 36 37 38 39 61 62 67 69 70 71 72 73 74 75;
  5 : 8 9 10 24 26 28 32 34 37 39 43 44 45 59 61 63 67 69 72 74;
  6 : 7 9 14 21 26 27 32 33 35 39 42 44 49 56 61 62 67 68 70 74;
  7 : 6 8 13 23 28 29 30 34 37 38 41 43 48 58 63 64 65 69 72 73;
  8 : 5 7 12 20 25 27 31 33 35 36 40 42 47 55 60 62 66 68 70 71;
  9 : 5 6 11 22 25 29 30 31 36 38 40 41 46 57 60 64 65 66 71 73;
 10 : 5 11 12 15 20 21 30 31 35 36 40 46 47 50 55 56 65 66 70 71;
 11 : 9 10 14 17 23 24 32 33 37 39 44 45 49 52 58 59 67 68 72 74;
 12 : 8 10 13 16 22 23 32 34 37 38 43 45 48 51 57 58 67 69 72 73;
 13 : 7 12 14 19 21 24 31 33 35 39 42 47 49 54 56 59 66 68 70 74;
 14 : 6 11 13 18 20 22 30 34 36 38 41 46 48 53 55 57 65 69 71 73;
 15 : 10 16 17 22 25 27 32 33 37 38 45 51 52 57 60 62 67 68 72 73;
 16 : 12 15 19 24 28 29 30 31 35 39 47 50 54 59 63 64 65 66 70 74;
 17 : 11 15 18 21 26 28 30 34 35 36 46 50 53 56 61 63 65 69 70 71;
 18 : 14 17 19 23 25 29 31 33 37 39 49 52 54 58 60 64 66 68 72 74;
 19 : 13 16 18 20 26 27 32 34 36 38 48 51 53 55 61 62 67 69 71 73;
 20 : 8 10 14 19 23 24 28 29 37 39 43 45 49 54 58 59 63 64 72 74;
 21 : 6 10 13 17 22 23 25 29 37 38 41 45 48 52 57 58 60 64 72 73;
 22 : 9 12 14 15 21 24 26 28 35 39 44 47 49 50 56 59 61 63 70 74;
 23 : 7 11 12 18 20 21 26 27 35 36 42 46 47 53 55 56 61 62 70 71;
 24 : 5 11 13 16 20 22 25 27 36 38 40 46 48 51 55 57 60 62 71 73;
 25 : 0 2 8 9 15 18 21 24 26 28 34 43 44 50 53 56 59 61 63 69;
 26 : 3 4 5 6 17 19 22 23 25 29 31 40 41 52 54 57 58 60 64 66;
 27 : 2 4 6 8 15 19 23 24 28 29 30 41 43 50 54 58 59 63 64 65;
 28 : 1 3 5 7 16 17 20 22 25 27 33 40 42 51 52 55 57 60 62 68;
 29 : 0 1 7 9 16 18 20 21 26 27 32 42 44 51 53 55 56 61 62 67;
 30 : 1 3 7 9 10 14 16 17 27 32 33 42 44 45 49 51 52 62 67 68;
 31 : 0 1 8 9 10 13 16 18 26 32 34 43 44 45 48 51 53 61 67 69;
 32 : 2 4 5 6 11 12 15 19 29 30 31 40 41 46 47 50 54 64 65 66;
 33 : 0 2 6 8 11 13 15 18 28 30 34 41 43 46 48 50 53 63 65 69;
 34 : 3 4 5 7 12 14 17 19 25 31 33 40 42 47 49 52 54 60 66 68;
 35 : 0 1 2 3 4 6 8 10 13 16 17 22 23 41 43 45 48 51 52 57 58;
 36 : 0 1 2 3 4 8 9 10 14 17 19 23 24 43 44 45 49 52 54 58 59;
 37 : 0 1 2 3 4 5 7 11 12 15 18 20 21 40 42 46 47 50 53 55 56;
 38 : 0 1 2 3 4 7 9 12 14 15 19 21 24 42 44 47 49 50 54 56 59;
 39 : 0 1 2 3 4 5 6 11 13 16 18 20 22 40 41 46 48 51 53 55 57;
 40 : 8 9 10 24 26 28 32 34 37 39 75 76;
 41 : 7 9 14 21 26 27 32 33 35 39 75 76;
 42 : 6 8 13 23 28 29 30 34 37 38 75 76;
 43 : 5 7 12 20 25 27 31 33 35 36 75 76;
 44 : 5 6 11 22 25 29 30 31 36 38 75 76;
 45 : 5 11 12 15 20 21 30 31 35 36 75 76;
 46 : 9 10 14 17 23 24 32 33 37 39 75 76;
 47 : 8 10 13 16 22 23 32 34 37 38 75 76;
 48 : 7 12 14 19 21 24 31 33 35 39 75 76;
 49 : 6 11 13 18 20 22 30 34 36 38 75 76;
 50 : 10 16 17 22 25 27 32 33 37 38 75 76;
 51 : 12 15 19 24 28 29 30 31 35 39 75 76;
 52 : 11 15 18 21 26 28 30 34 35 36 75 76;
 53 : 14 17 19 23 25 29 31 33 37 39 75 76;
 54 : 13 16 18 20 26 27 32 34 36 38 75 76;
 55 : 8 10 14 19 23 24 28 29 37 39 75 76;
 56 : 6 10 13 17 22 23 25 29 37 38 75 76;
 57 : 9 12 14 15 21 24 26 28 35 39 75 76;
 58 : 7 11 12 18 20 21 26 27 35 36 75 76;
 59 : 5 11 13 16 20 22 25 27 36 38 75 76;
 60 : 0 2 8 9 15 18 21 24 26 28 34 76;
 61 : 3 4 5 6 17 19 22 23 25 29 31 76;
 62 : 2 4 6 8 15 19 23 24 28 29 30 76;
 63 : 1 3 5 7 16 17 20 22 25 27 33 76;
 64 : 0 1 7 9 16 18 20 21 26 27 32 76;
 65 : 1 3 7 9 10 14 16 17 27 32 33 76;
 66 : 0 1 8 9 10 13 16 18 26 32 34 76;
 67 : 2 4 5 6 11 12 15 19 29 30 31 76;
 68 : 0 2 6 8 11 13 15 18 28 30 34 76;
 69 : 3 4 5 7 12 14 17 19 25 31 33 76;
 70 : 0 1 2 3 4 6 8 10 13 16 17 22 23 76;
 71 : 0 1 2 3 4 8 9 10 14 17 19 23 24 76;
 72 : 0 1 2 3 4 5 7 11 12 15 18 20 21 76;
 73 : 0 1 2 3 4 7 9 12 14 15 19 21 24 76;
 74 : 0 1 2 3 4 5 6 11 13 16 18 20 22 76;
 75 : 0 1 2 3 4 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59;
 76 : 40 41 42 43 44 45 46 47 48 49 50 51 52 53 54 55 56 57 58 59 60 61 62
  63 64 65 66 67 68 69 70 71 72 73 74;


==> anc/readme.txt <==
Ancillary files for the manuscript "Bounds for the smallest k-chromatic graphs of given girth"
----------------------------------------------------------------------------------------------

The following ancillary files are included:

- GengPruneC5: source code of a plugin for geng to generate graphs with girth at least 6 or 7.

- graph_4chromatic_girth6_66v.g6 and graph_4chromatic_girth6_66v_adj_list.txt: a 4-chromatic graph of girth 6 on 66 vertices respresented in graph6 format and as adjacency list, respectively.

- graph_4chromatic_girth7_171v.g6 and graph_4chromatic_girth7_171v_adj_list.txt: a 4-chromatic graph of girth 7 on 171 vertices respresented in graph6 format and as adjacency list, respectively.

- graph_5chromatic_girth5_80v.g6 and graph_5chromatic_girth5_80v_adj_list.txt: a 5-chromatic graph of girth 5 on 80 vertices respresented in graph6 format and as adjacency list, respectively.

- graph_6chromatic_girth4_40v.g6 and graph_6chromatic_girth4_40v_adj_list.txt: a 6-chromatic graph of girth 4 on 40 vertices respresented in graph6 format and as adjacency list, respectively.

- graph_7chromatic_girth4_77v.g6 and graph_7chromatic_girth4_77v_adj_list.txt: a 7-chromatic graph of girth 4 on 77 vertices respresented in graph6 format and as adjacency list, respectively.

- graph_355v_girth5_possibly_6_chrom.g6 and graph_355v_girth5_possibly_6_chrom_adj_list.txt: a graph of girth 5 on 355 vertices which we suspect to be 6-chromatic respresented in graph6 format and as adjacency list, respectively.


Note: see http://users.cecs.anu.edu.au/~bdm/data/formats.html for more information about the graph6 format.


